Programmable System Call Security with eBPF

System call filtering is a widely used security mechanism for protecting a shared OS kernel against untrusted user applications. However, existing system call filtering techniques either are too expensive due to the context switch overhead imposed by userspace agents, or lack sufficient programmability to express advanced policies. Seccomp, Linux's system call filtering module, is widely used by modern container technologies, mobile apps, and system management services. Despite the adoption of the classic BPF language (cBPF), security policies in Seccomp are mostly limited to static allow lists, primarily because cBPF does not support stateful policies. Consequently, many essential security features cannot be expressed precisely and/or require kernel modifications. In this paper, we present a programmable system call filtering mechanism, which enables more advanced security policies to be expressed by leveraging the extended BPF language (eBPF). More specifically, we create a new Seccomp eBPF program type, exposing, modifying or creating new eBPF helper functions to safely manage filter state, access kernel and user state, and utilize synchronization primitives. Importantly, our system integrates with existing kernel privilege and capability mechanisms, enabling unprivileged users to install advanced filters safely. Our evaluation shows that our eBPF-based filtering can enhance existing policies (e.g., reducing the attack surface of early execution phase by up to 55.4% for temporal specialization), mitigate real-world vulnerabilities, and accelerate filters.

==> microbench_plot.py <==
import matplotlib.pyplot as plt
import numpy as np

syscall_perf = {
    'vanilla': 183.32,
    'cbpf_bitmap': 218.01,
    'cbpf_fast': 236.26,
    'cbpf_slow': 368.36,
    'ebpf': 239.81,
    'ebpf_map': 300.44,
    'utrap': 11006.86
}

filter_perf = {
    'cbpf_fast': 45.96,
    'cbpf_slow': 157.50,
    'ebpf': 47.74,
    'ebpf_map': 105.95
}

with plt.style.context('grayscale'):
    labels = ['System call', 'Filter']
    x = 2 * np.arange(len(labels)) # the label locations
    width = 0.2  # the width of the bars
    label_size = 13

    fig, (ax1,ax2) = plt.subplots(2,1,sharex=True, gridspec_kw={'height_ratios': [1, 3]})
    fig.set_size_inches(7.5, 4)

    ax1.spines['bottom'].set_visible(False)
    ax1.tick_params(axis='x',which='both',bottom=False)
    ax2.spines['top'].set_visible(False)

    ax2.set_ylim(0, 450)
    ax2.set_yticks(np.arange(0, 450, 100))
    ax1.set_ylim(9500, 12000)
    ax1.set_yticks(np.arange(10000, 12001, 1000))

    b000 = ax2.bar(x[0] - 3 * width, syscall_perf['vanilla'], width, label='vanilla', color='dimgrey', edgecolor='k')
    b001 = ax2.bar(x[0] - 2 * width, syscall_perf['cbpf_bitmap'], width, label='cbpf_bitmap', color='grey', edgecolor='k')
    b002 = ax2.bar(x[0] - width, syscall_perf['cbpf_fast'], width, label='cbpf_fast', color='darkgrey', edgecolor='k')
    b003 = ax2.bar(x[0], syscall_perf['cbpf_slow'], width, label='cbpf_slow', color='silver', edgecolor='k')
    b004 = ax2.bar(x[0] + width, syscall_perf['ebpf'], width, label='ebpf', color='lightgrey', edgecolor='k')
    b005 = ax2.bar(x[0] + 2 * width, syscall_perf['ebpf_map'], width, label='ebpf_map', color='whitesmoke', edgecolor='k')
    b006 = ax2.bar(x[0] + 3 * width, syscall_perf['utrap'], width, label='User Notifier', color='white', edgecolor='k')

    b100 = ax1.bar(x[0] - 3 * width, syscall_perf['vanilla'], width, label='vanilla', color='dimgrey', edgecolor='k')
    b101 = ax1.bar(x[0] - 2 * width, syscall_perf['cbpf_bitmap'], width, label='cbpf_bitmap', color='grey', edgecolor='k')
    b102 = ax1.bar(x[0] - width, syscall_perf['cbpf_fast'], width, label='cbpf_fast', color='darkgrey', edgecolor='k')
    b103 = ax1.bar(x[0], syscall_perf['cbpf_slow'], width, label='cbpf_slow', color='silver', edgecolor='k')
    b104 = ax1.bar(x[0] + width, syscall_perf['ebpf'], width, label='ebpf', color='lightgrey', edgecolor='k')
    b105 = ax1.bar(x[0] + 2 * width, syscall_perf['ebpf_map'], width, label='ebpf_map', color='whitesmoke', edgecolor='k')
    b106 = ax1.bar(x[0] + 3 * width, syscall_perf['utrap'], width, label='User Notifier', color='white', edgecolor='k')

    # ax1.legend(fontsize=11, frameon=False, ncol=4, bbox_to_anchor=(0.5, 2.0), loc='upper center')
    ax2.legend(fontsize=11, frameon=False);
    b010 = ax2.bar(x[1] - 3 * width / 2, filter_perf['cbpf_fast'], width, label='cbpf_fast', color='darkgrey', edgecolor='k')
    b011 = ax2.bar(x[1] - width / 2, filter_perf['cbpf_slow'], width, label='cbpf_slow', color='silver', edgecolor='k')
    b012 = ax2.bar(x[1] + width / 2, filter_perf['ebpf'], width, label='ebpf', color='lightgrey', edgecolor='k')
    b013 = ax2.bar(x[1] + 3 * width / 2, filter_perf['ebpf_map'], width, label='ebpf_map', color='white', edgecolor='k')

    # Add some text for labels, title and custom x-axis tick labels, etc.
    ax2.set_xlim(-1, 3)
    ax2.set_xticks(x)
    ax2.set_xticklabels(labels, fontdict={'fontsize': label_size})

    d = .015
    tx = np.arange(0, 0.101, 0.001)
    ty = np.sin(20 * np.pi * tx) * d / 2
    kwargs = dict(transform=ax1.get_xaxis_transform(), color='k', clip_on=False, linewidth=1)
    ax1.plot(tx - 0.05 - 1, ty * 3, **kwargs)
    ax1.plot(tx - 0.05 + 3, ty * 3, **kwargs)
    kwargs.update(transform=ax2.get_xaxis_transform())
    ax2.plot(tx - 0.05 - 1, ty + 1, **kwargs)
    ax2.plot(tx - 0.05 + 3, ty + 1, **kwargs)

    tx = np.arange(-0.02, 0.221, 0.001)
    ty = np.sin(10 * np.pi * tx) * d
    posx = x[0] + 3 * width - width / 2
    ax1.plot(tx + posx, ty * 3, color='k', clip_on=False, transform=ax1.get_xaxis_transform(), linewidth=1)
    ax2.plot(tx + posx, ty + 1, color='k', clip_on=False, transform=ax2.get_xaxis_transform(), linewidth=1)

    plt.ylabel('Avg # of CPU cycles', fontdict={'fontsize': label_size})

    fig.patch.set_facecolor('w')
    fig.tight_layout()

    plt.savefig('./figs/micro-performance.pdf')


==> snippets/crun.c <==
int libcrun_apply_seccomp(...)
{ ...
  if (flags & SECCOMP_FILTER_FLAG_EXTENDED)
  #if HAVE_EBPF
    ret = syscall_seccomp(SECCOMP_SET_MODE_FILTER, flags, &ebpf_fd);
  #else
    errno = ENOTSUP;
    ret = -1;
  #endif
  ...
}


==> snippets/def_helper.c <==
void bpf_wait_for_syscall(struct syscall_blob *syscall1, size_t size1, struct syscall_blob *syscall2, size_t size2);


==> snippets/exec_once.c <==
unsigned int exec_phase = 0;
SEC("seccomp")
int bpf_prog1(struct seccomp_data *ctx)
{
  // Exec only once for container runtime
  if (ctx->nr == SYS_execve && !exec_phase) {
    exec_phase = 1;
    return SECCOMP_RET_ALLOW;
  }
  ...
}


==> snippets/serialize.c <==
struct syscall_blob {
  int nr;
  u64 args[6];
  u8 bitmask;
};
SEC("seccomp")
int bpf_prog_serial(struct seccomp_data *ctx)
{
  struct syscall_blob blob1 = {0}, blob2 = {0};
  if (ctx->nr == SYS_mremap) {
    blob1.nr = SYS_mremap;
    blob2.nr = SYS_ftruncate;
    bpf_wait_for_syscall(&blob1, sizeof(blob1), &blob2, sizeof(blob2));
  } else if (ctx->nr == SYS_ftruncate) {
    blob1.nr = SYS_ftruncate;
    blob2.nr = SYS_mremap;
    bpf_wait_for_syscall(&blob1, sizeof(blob1), &blob2, sizeof(blob2));
  }
  return SECCOMP_RET_ALLOW;
}


==> tss_plot.py <==
import matplotlib.pyplot as plt
from matplotlib.font_manager import FontProperties
import numpy as np
import sys

def tss_plot(save=False):

# old results
#    l_baseline = np.array([112.2, 43.1, 78.4, 9.47, 9.18, 98])
#    l_cbpf = np.array([114.0, 46.7, 79.2, 10.09, 9.52, 120]) / l_baseline
#    l_ebpf = np.array([114.7, 49.7, 79.8, 10.36, 9.61, 124]) / l_baseline
#    l_hybrid = np.array([130.0, 89.7, 115.5, 17.39, 9.62, 156]) / l_baseline
#    l_utrap = np.array([172.0, 124.2, 173.2, 23.80, 20.44, 145]) / l_baseline
#    l_baseline /= l_baseline
#
#    t_baseline = np.array([8909.3, 23180.2, 12758.3, 105594.2, 108926.8,
#                         10225.3])
#    t_cbpf = np.array([8773.0, 21397.2, 12626.8, 99154.55, 105008.1, 8321.8])\
#           / t_baseline
#    t_ebpf = np.array([8715.5, 20517.9, 12535.1, 96516.68, 104038.4, 8077.8])\
#           / t_baseline
#    t_hybrid = np.array([7692.4, 11143.9, 8661.4, 57505.5, 103963.9, 6394.1])\
#           / t_baseline
#    t_utrap = np.array([5814.0, 8050.0, 5773.3, 42023.4, 48918.8, 6907.5])\
#           / t_baseline
#    t_baseline /= t_baseline

    l_baseline = np.array([90.6, 36.4, 59.0, 5.59, 7.73, 100.1])
    l_cbpf = np.array([91.6, 40.2, 60.0, 5.75, 7.86, 119]) / l_baseline
    l_ebpf = np.array([91.8, 37.0, 59.6, 5.77, 7.91, 120.1]) / l_baseline
    l_hybrid = np.array([93.8, 77.0, 93.0, 9.88, 8.15, 165.8]) / l_baseline
    l_utrap = np.array([135.0, 101.0, 134.6, 14.39, 16.75, 143]) / l_baseline
    l_baseline /= l_baseline

    t_baseline = np.array([11037.5, 27472.5, 16949.2, 178909.5, 129318.5,
                         9891.2])
    t_cbpf = np.array([10917.0, 24875.6, 16666.7, 173828.3, 127262.0, 8403.4])\
           / t_baseline
    t_ebpf = np.array([10893.2, 27027.0, 16778.5, 173210.8, 126353.4, 8326.4])\
           / t_baseline
    t_hybrid = np.array([10661.0, 12987.0, 10752.7, 101258.6, 122630.5, 6031.4])\
           / t_baseline
    t_utrap = np.array([7407.4, 9901.0, 7429.4, 69507.1, 59704.1, 6993.0])\
           / t_baseline
    t_baseline /= t_baseline

    labels = ['HTTPD', 'NGINX', 'Lighttpd', 'Memcached', 'Redis', 'Bind']
    x = 3 * np.arange(len(labels))  # the label locations
    width = 0.5  # the width of the bars
    label_size = 13

    y1 = np.arange(0, 3.25, 0.5)
    y1_labels = ['0.00', '0.50', '1.00', '1.50', '2.00', '2.50', '3.00']
    y2 = np.arange(0, 1.25, 0.25)
    y2_labels = ['0.00', '0.25', '0.50', '0.75', '1.00']

    fig, (ax1, ax2) = plt.subplots(2, 1)

    fig.set_size_inches(7.5, 4.5)

    b1 = ax1.bar(x - 2*width, l_baseline, width, label='Baseline',
                 color='dimgrey', edgecolor='k')
    b2 = ax1.bar(x - width, l_ebpf, width, label='eBPF', color='darkgrey',
                 edgecolor='k', hatch='///')
    b3 = ax1.bar(x, l_cbpf, width, label='cBPF', color='silver', edgecolor='k')
    b4 = ax1.bar(x + width, l_utrap, width, label='User notifier', color='lightgrey',
                 edgecolor='k')
    b5 = ax1.bar(x + 2*width, l_hybrid, width, label='Hybrid',
                 color='whitesmoke', edgecolor='k')

    # Add some text for labels, title and custom x-axis tick labels, etc.
    ax1.set_xticks(x)
    ax1.set_xticklabels([])

    ax1.set_yticks(y1)
    ax1.set_yticklabels(y1_labels, fontdict={'fontsize': label_size})
    ax1.grid(b=True, axis='y', linestyle='dashed', alpha=0.2)
    ax1.set_ylabel('Norm. avg latency', fontdict={'fontsize': label_size})

    ax1.legend(fontsize=11, frameon=False, ncol=5, bbox_to_anchor=(0.5, 1.2),
               loc='upper center')

    b1 = ax2.bar(x - 2*width, t_baseline, width, label='Baseline',
                 color='dimgrey', edgecolor='k')
    b2 = ax2.bar(x - width, t_ebpf, width, label='eBPF', color='darkgrey',
                 edgecolor='k', hatch='///')
    b3 = ax2.bar(x, t_cbpf, width, label='cBPF', color='silver', edgecolor='k')
    b4 = ax2.bar(x + width, t_utrap, width, label='User notifier', color='lightgrey',
                 edgecolor='k')
    b5 = ax2.bar(x + 2*width, t_hybrid, width, label='Hybrid',
                 color='whitesmoke', edgecolor='k')

    ax2.set_xticks(x)
    ax2.set_xticklabels(labels, fontdict={'fontsize': label_size})

    ax2.set_yticks(y2)
    ax2.set_yticklabels(y2_labels, fontdict={'fontsize': label_size})
    ax2.grid(b=True, axis='y', linestyle='dashed', alpha=0.2)
    ax2.set_ylabel('Norm. throughput', fontdict={'fontsize': label_size})

    fig.patch.set_facecolor('w')
    fig.tight_layout()

    if save:
        plt.savefig('./figs/tss-no-mitigation.pdf')
    else:
        plt.show()

    return 0

def main(argv):
    with plt.style.context('grayscale'):
        return tss_plot(len(argv) == 2 and argv[1] == 'save')

if __name__ == '__main__':
    exit(main(sys.argv))

